FedRDMA: Communication-Efficient Cross-Silo Federated LLM via Chunked RDMA Transmission

Communication overhead is a significant bottleneck in federated learning (FL), which has been exaggerated with the increasing size of AI models. In this paper, we propose FedRDMA, a communication-efficient cross-silo FL system that integrates RDMA into the FL communication protocol. To overcome the limitations of RDMA in wide-area networks (WANs), FedRDMA divides the updated model into chunks and designs a series of optimization techniques to improve the efficiency and robustness of RDMA-based communication. We implement FedRDMA atop the industrial federated learning framework and evaluate it on a real-world cross-silo FL scenario. The experimental results show that \sys can achieve up to 3.8$\times$ speedup in communication efficiency compared to traditional TCP/IP-based FL systems.

==> drawings/plot-bkg-fedllm-bandwidth.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-02-25T12:27:06.751779Z",
     "start_time": "2024-02-25T12:27:06.507242Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据\n",
    "blue_data = np.array([1688.4026, 170.136, 61.23, 45.914])\n",
    "red_data = np.array([1747.6009, 229.234, 120.43, 102.097])\n",
    "x_labels = ['10Mbps', '100Mbps', '1Gbps', '10Gbps']\n",
    "print(plt.rcParams['font.serif'])\n",
    "# 创建图形和轴对象\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize = (3.8,2.5))\n",
    "\n",
    "width=0.7\n",
    "\n",
    "# 绘制红色数据\n",
    "ax1.bar(x_labels, red_data, width=width,edgecolor='black',color='none', label='Total Time')\n",
    "ax1.bar(x_labels, blue_data, width=width,edgecolor='black', color='none',label='Communication Time',hatch='////')\n",
    "\n",
    "# 添加标签和刻度\n",
    "\n",
    "ax1.set_xlabel('Bandwidth')\n",
    "ax1.set_ylabel('Time (s)')\n",
    "# ax1.tick_params(axis='y')\n",
    "\n",
    "# 创建共享x轴的新y轴\n",
    "ax2 = ax1.twinx()\n",
    "ax2.set_ylim(0.4,1.05)\n",
    "ax1.set_ylim(0,2000)\n",
    "\n",
    "# 计算蓝色占红色的比例\n",
    "ratios = blue_data / red_data\n",
    "\n",
    "# 绘制比例\n",
    "ax2.plot(x_labels, ratios, color='red', marker='o',label='Ratio')\n",
    "ax2.set_ylabel('Communication Time Ratio',color='red')\n",
    "# ax2.set_color('red')\n",
    "ax2.tick_params(axis='y',labelcolor='red')\n",
    "for i,ratio in enumerate(ratios):\n",
    "    ax2.text(i+0.22,ratio+0.015,str(round(ratio*100,1))+'%',ha='center', va='bottom',color='red')\n",
    "\n",
    "# 添加图例\n",
    "fig.legend(loc='center left', bbox_to_anchor=(0.43, 0.73),fontsize='small',frameon=False)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\bkg-fedllm-bandwidth.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['DejaVu Serif', 'Bitstream Vera Serif', 'Computer Modern Roman', 'New Century Schoolbook', 'Century Schoolbook L', 'Utopia', 'ITC Bookman', 'Bookman', 'Nimbus Roman No9 L', 'Times New Roman', 'Times', 'Palatino', 'Charter', 'serif']\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 380x250 with 2 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 7
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-19T13:34:21.451557Z",
     "start_time": "2024-02-19T13:34:21.448663Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "e90d0785575d5c17",
   "outputs": [],
   "execution_count": 99
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "93aece5b000f4cdc"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plot-bkg-rdma-cross-domain.pdf.ipynb <==
{
 "cells": [
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-20T06:48:46.093474Z",
     "start_time": "2024-02-20T06:48:45.686674Z"
    }
   },
   "cell_type": "code",
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据\n",
    "x_labels = [ '1', '10','100',]\n",
    "rdma_y_values = [ 8162,0,0]\n",
    "tcp_y_values = [ 26628.2954,22785.0869,0.1]\n",
    "\n",
    "# plt.rcParams['font.family'] = 'serif'\n",
    "# plt.rcParams['font.serif'] = ['DejaVu Serif', 'Bitstream Vera Serif', 'Computer Modern Roman', 'New Century Schoolbook', 'Century Schoolbook L', 'Utopia', 'ITC Bookman', 'Bookman', 'Nimbus Roman No9 L', 'Times New Roman', 'Times', 'Palatino', 'Charter', 'serif']\n",
    "# 创建图形和轴对象\n",
    "fig, ax = plt.subplots(figsize = (3,2))\n",
    "# 绘制 TCP 数据柱状图（红色）\n",
    "ax.bar(0 - 0.2, tcp_y_values[0], width=0.4, edgecolor='black',color='none', label='TCP')\n",
    "ax.text(0 - 0.2, tcp_y_values[0], str(round(tcp_y_values[0])),ha='center', va='bottom',fontsize='8')\n",
    "ax.bar(1 - 0.2, tcp_y_values[1], width=0.4, edgecolor='black',color='none')\n",
    "ax.text(1 - 0.2, tcp_y_values[1], str(round(tcp_y_values[1])),ha='center', va='bottom',fontsize='8')\n",
    "ax.bar(2 - 0.2, tcp_y_values[2], width=0.4,color='none')\n",
    "ax.text(2 - 0.2, tcp_y_values[2],'X',color='black', label='TCP',fontsize='20',fontweight='bold')\n",
    "\n",
    "\n",
    "ax.bar(0 + 0.2, rdma_y_values[0], width=0.4,edgecolor='black',color='none',label='RDMA',hatch='////')\n",
    "ax.text(0+0.2,rdma_y_values[0],str(round(rdma_y_values[0])),color='black',ha='center', va='bottom',fontsize='8')\n",
    "ax.bar(1, tcp_y_values[2], width=0.4,color='none')\n",
    "ax.text(1,tcp_y_values[2],'X',color='black', label='RDMA',fontsize='20',fontweight='bold')\n",
    "ax.bar(2, tcp_y_values[2], width=0.4,color='none')\n",
    "ax.text(2,tcp_y_values[2],'X',color='black', label='RDMA',fontsize='20',fontweight='bold')\n",
    "\n",
    "ax.text(1.29, 20500, 'X', fontsize=13, color='black', ha='center', va='center',fontweight='bold')\n",
    "ax.text(1.52, 20500, 'Unavailable', fontsize=8, color='black', ha='left', va='center')\n",
    "\n",
    "# ax.bar(0-0.2,tcp_y_values[0],)\n",
    "# ax.bar(np.arange(len(x_labels)) - 0.2, tcp_y_values, width=0.4, edgecolor='black',color='none', label='TCP')\n",
    "# # 绘制 RDMA 数据柱状图（蓝色）\n",
    "# ax.bar(np.arange(len(x_labels)) + 0.2, rdma_y_values, width=0.4, edgecolor='black',color='none', label='RDMA',hatch='////')\n",
    "\n",
    "\n",
    "# for i,[tcp,rdma] in enumerate(zip(tcp_y_values,rdma_y_values)):\n",
    "#     ax.text(i-0.2, tcp, str(round(tcp,1)),ha='center', va='bottom',fontsize='small')\n",
    "#     ax.text(i+0.2, rdma, str(round(rdma,1)),ha='center', va='bottom',fontsize='small')\n",
    "\n",
    "\n",
    "# 添加标签和标题\n",
    "ax.set_xlabel('Bandwidth (Gbps)')\n",
    "ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# 设置 x 轴刻度和标签\n",
    "ax.set_xticks(np.arange(len(x_labels)))\n",
    "ax.set_xticklabels(x_labels)\n",
    "\n",
    "# 添加图例\n",
    "ax.legend(fontsize='8',bbox_to_anchor=(0.55, 1),frameon=False)\n",
    "# plt.yscale('log')\n",
    "import matplotlib.ticker as ticker\n",
    "ax.set_ylim(0,30000)\n",
    "# formatter = ticker.ScalarFormatter(useMathText=True)\n",
    "# formatter.set_scientific(True)\n",
    "# formatter.set_powerlimits((-1, 1))  # 设置指数的上下限\n",
    "# ax.yaxis.set_major_formatter(formatter)\n",
    "# ax.legend(fontsize='small')\n",
    "# plt.ylim(0,9000)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\bkg-rdma-cross-domain.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n",
    "\n"
   ],
   "id": "initial_id",
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\35920\\AppData\\Local\\Temp\\ipykernel_26636\\482224578.py:52: UserWarning: Legend does not support handles for Text instances.\n",
      "See: https://matplotlib.org/stable/tutorials/intermediate/legend_guide.html#implementing-a-custom-legend-handler\n",
      "  ax.legend(fontsize='8',bbox_to_anchor=(0.55, 1),frameon=False)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ],
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAUUAAADeCAYAAACqohJpAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAA6OElEQVR4nO3deVxV1fo/8M85MoMHEBSwBBwAB2QQRdFKu5KolVMaml5xSFPDTBKTFE3xildLw1ArNLEsx75aPwcUFXBCUAQVIUpDJRMcGGWW8/z+8Mv+sj2ABzicw/C8X6/zuu691t77Weu2H/bZe5+1JEREYIwxBgCQajoAxhhrSjgpMsZYFZwUGWOsCk6KjDFWBSdFxhirgpMiY4xVwUmRMcaq4KTIGGNVcFJkjLEqOCkyxlgVGk2KW7duhZOTE2QyGWQyGTw8PHDs2DGhvKSkBB9++CHMzMxgZGSEd955B1lZWaJ93L17F2+++SYMDAzQoUMH+Pv74+nTp6I60dHR6NOnD3R1ddGtWzeEh4crxLJ582bY2tpCT08P/fv3R3x8fKO0mTHWxJEG/fbbb3TkyBH6448/KC0tjT777DPS1tam5ORkIiKaM2cOderUiU6dOkWXL1+mAQMG0MCBA4Xtnz59So6OjuTp6UmJiYl09OhRMjc3p4CAAKHOX3/9RQYGBuTn50cpKSn09ddfU5s2bSgiIkKos2fPHtLR0aHvv/+ebty4QbNmzSITExPKyspSX2cwxpoEjSbF6piamtK2bdsoNzeXtLW1af/+/UJZamoqAaDY2FgiIjp69ChJpVLKzMwU6mzdupVkMhmVlpYSEdHixYupV69eomN4e3uTl5eXsOzu7k4ffvihsFxRUUEdO3ak4ODgRmkjY6zp0tL0lWqliooK7N+/H4WFhfDw8EBCQgLKy8vh6ekp1OnevTusra0RGxuLAQMGIDY2Fr1794aFhYVQx8vLC3PnzsWNGzfg6uqK2NhY0T4q63z88ccAgLKyMiQkJCAgIEAol0ql8PT0RGxsbI3xlpaWorS0VFiWy+XIzs6GmZkZJBJJQ7uDMaZiRISCggJ07NgRUmnNdw41nhSvX78ODw8PlJSUwMjICAcPHkTPnj2RlJQEHR0dmJiYiOpbWFggMzMTAJCZmSlKiJXllWW11cnPz0dxcTFycnJQUVFRbZ3ff/+9xriDg4OxcuXKerWZMaY5GRkZePnll2ss13hSdHBwQFJSEvLy8nDgwAH4+PggJiZG02G9UEBAAPz8/ITlvLw8WFtbIyMjAzKZTIORMcaqk5+fj06dOqFt27a11tN4UtTR0UG3bt0AAG5ubrh06RJCQkLg7e2NsrIy5Obmiq4Ws7KyYGlpCQCwtLRUeEpc+XS6ap3nn1hnZWVBJpNBX18fbdq0QZs2baqtU7mP6ujq6kJXV1dhfeWTdMZY0/Si21tN7j1FuVyO0tJSuLm5QVtbG6dOnRLK0tLScPfuXXh4eAAAPDw8cP36dTx48ECoExkZCZlMhp49ewp1qu6jsk7lPnR0dODm5iaqI5fLcerUKaEOY6wV0eRTniVLllBMTAylp6fTtWvXaMmSJSSRSOjEiRNE9OyVHGtrazp9+jRdvnyZPDw8yMPDQ9i+8pWcYcOGUVJSEkVERFD79u2rfSXH39+fUlNTafPmzdW+kqOrq0vh4eGUkpJCs2fPJhMTE9FT7RfJy8sjAJSXl6eCnmGMqZqy56hGk+KMGTPIxsaGdHR0qH379jR06FAhIRIRFRcX07x588jU1JQMDAxo7NixdP/+fdE+bt++TSNGjCB9fX0yNzenTz75hMrLy0V1oqKiyMXFhXR0dKhLly60Y8cOhVi+/vprsra2Jh0dHXJ3d6eLFy/WqS2cFBlr2pQ9RyVEPHGVKuTn58PY2Bh5eXl8T5GxJkjZc7TJ3VNkjDFN4qSoASUlJRgzZgzs7e3h7OyMN954Azdv3gTw7AXTzz//HPb29ujduzdef/11YbvayqZPny7sb9CgQbh06ZJQ9ueff+L111+Hi4sLunfvjk8++QRyuVx9DWasGdH4Kzmt1ezZszFixAhIJBKEhobi/fffR3R0NDZt2oRr164hOTkZOjo6wkvoAGotGzt2LMLCwqClpYXDhw9jwoQJuH37NgDA398fY8eOxUcffYSSkhL069cPQ4cOxciRI9XdbIZng5g8evRI5fs1NzeHtbW1yvfb2nBS1AA9PT1RQhowYAC++OILAMD69etx+vRp6OjoAIDoXcnaykaNGiXa37179/D06VNoaWlBIpEgLy8PAFBcXIzy8nJYWVk1XgNZje7evYsePXqgqKhI5fs2MDBAamoqJ8YG4qTYBISEhGD06NHIz89HVlYWfv31Vxw4cAAA4OfnB29v71rLqtvfyJEjoaX17P/er776Cm+//Ta2bt2KnJwcBAYGwtXVVX0NZIJHjx6hqKgIu3btQo8ePVS239TUVEyZMgWPHj2qNSm6uLgAePab/7S0NPTu3RvAs1+W7d27F5s3b8bWrVtRUVEBfX19ODg44L///S+sra0hkUjg6OgIqVQKuVyO5cuXY8KECSprQ5OhhifhrUJ9X8n5z3/+QwMGDKDCwkJ6/PgxAaCVK1cSEVF6ejpZWVlRUlJSrWVV/fjjj2Rvby96x3Lx4sW0Zs0aIiLKysqinj17il59YuqTkJBAACghIUGj+01PTydjY2PRuuXLl9OAAQMoIyNDWHfy5EmKi4sjIiIAlJOTQ0REly5dIn19fXr48KFK4leHZvGeYktSn6S4fv16cnNzE/5DIyIyMjKiW7duCcvjx4+nsLCwF5YRPXsJvVu3bnTnzh3RcQwNDenevXvC8qJFi+izzz5TOk6mOk01KT558oT09PToxo0bNW5TNSkSEbVv354uXbpU35DVTtlzlJ8+a8iGDRuwe/duREZGin7bPWnSJERERAAAsrOzER8fDycnpxeW7du3D8uWLcPJkycVvj516dJF2K6wsBBRUVFwdHRs7CayZuTGjRvQ0dERfh77IidPnkRpaSns7OwaOTL143uKGvD333/jk08+QZcuXYTXanR1dREXF4fg4GBMnz4dW7ZsAQB8+umncHd3B4BayyZPngxLS0uMHj1aOM6pU6dgZmaGnTt3wtfXFyEhISgrK8OoUaMwceJEdTaZtRCvvvoq2rRpA1NTU/z6668wNjbWdEgqx79oUZG6/qKlsV7LUBa/vqEZV65cgZubGxISEtCnTx+N7ff27dtwcXFBbm4uAODJkydo3749EhISarxalEgkyMnJURjjtLlQ9hzlK0UNaMzXMpTFr29oVmpqapPan5GRERYtWoRZs2Zh3759eOmllwAAUVFRMDQ0FL6RtAacFDWgsV7LUJayr28w1TM3N4eBgQGmTJmi8n0bGBjA3Ny83tuvWrUK5ubm8PLyQkVFBSQSCVxcXPDf//5XhVE2fZwUNahHjx4q/QrFmj5ra2ukpqZq/Bcttra2wlfnShKJBAsWLMCCBQuq3aa13GnjpMiYmllbW/MVehPGr+QwxlgVnBQZY6wKToqMMVYF31NkTM146LCmjZMiY2rUmO+o6unpIS0tjRNjA/HXZ8bUqOo7qmfOnIGTkxMMDQ2xc+dOJCQkKHzmzp0LAJg7d2615Tt37oShoSHs7OxQUlKi1BWora0tHBwc4OLiAgcHB6xduxbAs1+5tGnTBi4uLujduze6d++OWbNm4e+//xa2nTZtGiQSCRITE4V1BQUFMDIyEoYlq/TXX39BKpUiKChIBT2nRuoYnaI1qMsoOY01UoqyNH381qyy78+cOUMDBw4kmUwmDM31vKCgIAJAQUFB1ZbHxcWRTCajgQMH0pkzZ5T+/9TGxoYSExOJiOjvv/8WYnh+5JzS0lIKDAykTp06UW5uLhER+fj4kJubG/n6+gr1wsLCqG/fvuTs7Cw6ztKlS2no0KHUuXNnksvlL4yrsfEoOaxFq22em9rmqxk7dixcXFyEj1QqxW+//QYAePjwId5++204OTmhR48e8PHxQXFxMQAgPDwcxsbGwnZV58epD19fXyQnJyMyMrLan9CtXr0agYGBCAoKwrJlyxTK4+Pj8cYbb8DR0REREREwNDSsVxwvvfQSunfvjjt37iiU6ejoYNWqVXjppZewa9cuYf24ceNw+PBhlJaWAgB27NiBGTNmiLatqKhAeHg4Nm3ahLZt2+L06dP1ik8TOCmyZmv27NlIS0vD1atXMXr0aLz//vsAniW+lJQUXL16FQEBAaLRoQ8ePIikpCQkJSVh27ZtaNeuHYYPHw4A+M9//gM7OzthHpysrCzs2LFD2Pb1118Xto2KimpQ7Ldu3VJZQmzbtm294/j999/x+PFjDBkypMY67u7uuHHjhrBsYGCAN954A4cOHcLvv/8OIlL4uerx48fx8ssvo2fPnpg5cya2b99e7xjVjZMia5Yq57mRSCQAns1LUzlR16hRo4SpGKrOV/O87du3Y8qUKcKcNxKJBAUFBZDL5SgrK0NRURFefvnlRol/y5YtGk2I3t7e6NGjB3r27In58+ejffv2Ndalan7eN2PGDGzfvh3bt2/H9OnTFcq3b98uXD1OnjwZR48eRU5OTr1iVTdOiqxFqJznprr1VeerqVRcXIzdu3dj5syZwrrAwEDcvHkTlpaW6NChA3r06CGaEOzcuXNwcXHBwIEDsX///gbFW90gv+q8Qty7dy9SU1Nx4sQJLFmyBNevX6+x7qVLlxTiHTBgAP755x/s2bNHYWzOhw8f4siRIwgKCoKtrS3c3NxQXl6On376qd7xqhO/ksOavTVr1uDmzZs4deqUaP2uXbuwb98+nDlzRmGbAwcOCPNnV9qzZw969uyJkydPoqioCKNGjcK2bdvw/vvv46233sK7774rDLk2bNgwdOrUCQMGDKhXzM8P9bVt2zZs3boVc+fOxciRI3HlyhVReXJyMubNm4euXbti7dq1+PPPP0Xlz9dXlqenJ+bOnYtly5YhJCREVFZWVobg4GD8/fffmDx5ssK2ISEhePTokUJy/uGHHzBmzBjs2bNHWHfs2DF89tln8PX1rVecaqWWxz6tAD991ozq5rkhqnm+mkqDBw+mb775RrSuV69edP78eWE5NDSU3nvvvWq3nz17Nn3xxRd1jvfOnTtkYGBAAFT+0dPTq7G9VVV9+kxElJ2dTe3ataPLly+TVColZ2dn6tWrF9nb29PMmTPp7t27Ql0fHx/auHGjwj6joqKEp889evSg3377TVReXl5OHTp00Oh/c8qeo3ylyJqtynluTp48KRoNurb5agDg5s2buHz5svDUuVLlXDYDBw5EeXk5jh8/Dg8PDwDAvXv3hIFXs7KycPr06Wqnl32RpjB0WOW910qmpqZ4/PgxgGdPjWsTHh5e7fohQ4YgKSkJAJCSkqJQrqWlhaysrBfG1hRwUmTNUm3z3NQ2Xw0AfP/993jnnXcUhqQPCQnBnDlz0Lt3b1RUVMDDwwMLFy4EAGzevBm//vortLW1IZfLsXDhQvzrX/+qV+w8dFjTxnO0qEhd5mhprHk6lKXp46uKpue5Afj3xs0Jz9HCWrSmMM8NwHPdtEScFFmzpOl5bgCe66al4qTImjWe54apGr+8zRhjVXBSZEzDbty4AT09PUgkEkgkkmp/J7xo0SKhvEOHDnjw4IEGIm0dOCkypmG9evXC6tWrheWFCxeK3iU8c+YMNm7cKCx/99136NChgzpDbFU4KTLWBPj5+eG1114D8GzQ1mnTpkEul4v+DQA+Pj4YM2aMBiNt+eqUFOVyOaKiorBq1SrMnDkTkyZNwkcffYQdO3YgIyOjsWJkrMWTSqUIDw8XfkccExODjRs3YuHChUhPTwfw7KXvTZs21fsYEokEubm5onW2trbCL1HU6bfffhNejI+OjlYYtbs6tdVTdh/KUCopFhcXY/Xq1ejUqRNGjhyJY8eOITc3F23atMHNmzexYsUKdO7cGSNHjsTFixdVEhhjrU3nzp2xYcMGYTkgIEC4vyiRSLBjx44X/jCguRg1apTolkBTolRStLe3x7Vr1xAWFob8/HzExsbil19+wa5du3D06FHcvXsXt27dwquvvoqJEyciLCysseNmrEWqHJEHAMrLy4X18+fPr/fPCpVla2uL5cuXw8PDA507dxbd59ywYQP69esHFxcX9OvXD7GxsQCAn376SYgXeDb2YpcuXXD16lVkZmbi9ddfh5ubG3r16gVfX1/hNkB4eHi1twGePn0KLy8v9O3bF7169cJ7772HwsJCUfnUqVPh6OgINze3Gq9yjx8/jldeeQVubm5wd3ev26DAyowukZKSovRIFGVlZXTz5k2l6q5Zs4b69u1LRkZG1L59exo9ejT9/vvvojrFxcU0b948ateuHRkaGtK4ceMoMzNTVOfOnTs0cuRI0tfXp/bt29OiRYuovLxcVCcqKopcXV1JR0eHunbtSjt27FCIJzQ0lGxsbEhXV5fc3d1rnDujOjxKjno1hTY0VgyHDx9WGAEnLS2twfsFoDCaUNURc2xsbGj+/PlERPTw4UOSyWT0999/ExHRgwcPhG1iY2PJwcGBiIiKiorIzMyM7t+/T0REp0+fpj59+hDRs3O3oKCAiIiePn1Kb775Ju3evZuIiHbs2EGjR48mIvEIO3K5nB49eiT8e86cORQcHCzUA0AnT54kIqK9e/eSg4MDyeVy0T5u3bpFAwYMEM7FP//8kywtLenBgweqm6OlLr8Y0NbWRteuXZWqGxMTgw8//BAXL15EZGQkysvLMWzYMNFfhoULF+L//b//h/379yMmJgb//PMPxo0bJ5RXVFTgzTffRFlZGS5cuICdO3ciPDwcy5cvF+qkp6fjzTffFIaT//jjj/H+++/j+PHjQp29e/fCz88PK1aswJUrV+Ds7AwvLy9+9YGpVVFRkXCvraoPP/yw2hGwVaFy9HIAeO+99wA8+013ly5dhPuZiYmJGDx4MBwdHTFnzhykpaWhuLgY+vr6eOedd/Djjz8CeHYFWDkSt1wux6effgpnZ2e4urri8uXLL7x/SUTYuHEjXF1d4eTkhCNHjoi2sbW1xdChQwEA7777LjIzMxWeZ0RERODmzZt47bXX4OLigvHjx0MqlYpmJXxREHVy7NgxOnv2rLAcGhpKzs7ONGnSJMrOzq7r7kQqM3lMTAwREeXm5pK2tjbt379fqJOamkoAKDY2loiIjh49SlKpVHT1uHXrVpLJZFRaWkpERIsXL6ZevXqJjuXt7U1eXl7Csru7O3344YfCckVFBXXs2FH4K/UifKWoXk2hDY0Rg6+vr3B1aGlpSfr6+sLypk2bGrTv9u3bK3yLMzQ0pH/++YeIFMdZdHNzo6ioKCotLSVDQ0OKj48nov/7b73yqvPixYvUo0cPKigooHbt2tHjx4+J6NlshOPHj6fi4mIiIlq4cCEtWLCAiGq+Uvzxxx/Jw8NDOI9CQkJE9WxtbUXxm5iY0N27d0X7CA0NpUmTJim0v9Fm8/P390d+fj4A4Pr16/jkk08wcuRIpKenw8/Pr667E8nLywMAtGvXDgCQkJCA8vJyeHp6CnW6d+8Oa2tr4Z5GbGwsevfuDQsLC6GOl5cX8vPzhcl2YmNjRfuorFO5j7KyMiQkJIjqSKVSeHp6CnWeV1paivz8fNGHsYY4efIkNm/eLCzv2LFDmJMZAJYsWYI//vij3vv38vLCt99+Kyz/8MMP6NKlC6ysrGrdrqSkBGVlZcLvu7/++mtRef/+/QE8e8Hc09NTOH9zcnJgaWkJPT09ZGZmKjWFQ05ODszNzSGTyVBQUKAwfuPt27eF+4MHDhyAhYWFwjw6Xl5eOHnyJK5duyasi4+Pf+GxK9U5Kaanp6Nnz54AgF9++QVvvfUW1qxZg82bN+PYsWN13Z1ALpfj448/xqBBg4T5IDIzM6GjoyMaQBQALCwskJmZKdSpmhAryyvLaquTn5+P4uJiPHr0CBUVFdXWqdzH84KDg2FsbCx8OnXqVL+GM4ZnFwQzZswQviJ/8MEHGD58OObPny/8sS4qKsLUqVNfOBBsTb766ivcv38fTk5OcHFxwc8//6xUopLJZFi9ejXc3d3h5uYmTPRV1fTp0/Htt9+KJrFasGAB4uLi0KtXL/z73/9WuDCpztSpU1FUVAQHBweMGDECr776qqi8V69eCA8PR+/evREcHIzdu3eLvv4DQLdu3fDzzz/jgw8+gLOzM3r06IGvvvrqhccW1HodWQ1TU1O6ceMGERENGjSIvv32WyIiSk9PJ319/bruTjBnzhyysbGhjIwMYd1PP/1EOjo6CnX79etHixcvJiKiWbNm0bBhw0TlhYWFBICOHj1KRER2dna0Zs0aUZ0jR44QACoqKqJ79+4RALpw4YKojr+/P7m7u1cbb0lJCeXl5QmfjIwM/vqsRk2hDaqMYerUqcLX5C5duggPKIiIMjIyyNTUVCgPCgpq8PFao0b7+vzKK6/Az88PQUFBiI+Px5tvvgkA+OOPP+o9HaSvry8OHz6MqKgo0T4sLS1RVlam8MJpVlYWLC0thTrPD3NeufyiOjKZDPr6+jA3N0ebNm2qrVO5j+fp6upCJpOJPozVx6FDh/DDDz8A+L+XuI2MjITyl19+WfS1etWqVUhMTFR7nK1FnZNiaGgotLS0cODAAWzdulWYt+LYsWPCpOLKIiL4+vri4MGDOH36NDp37iwqd3Nzg7a2tmiWtrS0NNy9e1eYO8PDwwPXr18XPSWOjIyETCYTvuZ7eHgozPQWGRkp7ENHRwdubm6iOnK5HKdOnRLqMNZYxowZAyICEaGiokLhKyMATJo0SahTVlYGV1dXDUTaSjT+RWvN5s6dS8bGxhQdHU33798XPkVFRUKdOXPmkLW1NZ0+fZouX75MHh4e5OHhIZQ/ffqUHB0dadiwYZSUlEQRERHUvn17CggIEOr89ddfZGBgQP7+/pSamkqbN2+mNm3aUEREhFBnz549pKurS+Hh4ZSSkkKzZ88mExMThXcia8JPn9WrKbShKcTAlKfsOVrvpJiVlUXXr1+nq1evij51gRqmaqz6YnXly9umpqZkYGBAY8eOFV4UrXT79m0aMWIE6evrk7m5OX3yySfVvrzt4uJCOjo61KVLl2pf3v7666/J2tqadHR0yN3dnS5evKh0WzgpqldTaENTiIEpr9GmOE1ISICPjw9SU1OFJ2USiQREBIlEUqcnY6TEy6h6enrYvHmz6J7K82xsbHD06NFa9zNkyJAX3ofx9fVtHpN1M8YaTZ2T4owZM2Bvb4/t27fDwsJC4XE4Y4w1Z3VOin/99Rd++eUXdOvWrTHiYYwxjarz0+ehQ4fi6tWrjRELY4xpXJ2vFLdt2wYfHx8kJyfD0dER2traovJRo0apLDjGGFO3OifF2NhYnD9/vtqf9NX1QQtjjDU1df76PH/+fEyZMgX379+HXC4XfTghMsaauzonxcePH2PhwoUKgycwxlhLUOekOG7cuLoN7c0YY81Ine8p2tvbIyAgAOfOnUPv3r0VHrR89NFHKguOMcbUrV5Pn42MjBATE4OYmBhRmUQi4aTIGGvW6pwUK+dsYIyxlqjO9xQZY6wlUyoprl27FsXFxUrtMC4uDkeOHGlQUIwxpilKJcWUlBRYW1tj3rx5OHbsGB4+fCiUPX36FNeuXcOWLVswcOBAeHt7o23bto0WMGOMNSal7in+8MMPuHr1KkJDQ/Hee+8hPz8fbdq0ga6uLoqKigAArq6ueP/99zFt2jTo6ek1atCMMdZYlH7Q4uzsjLCwMHz77be4du0a7ty5g+LiYpibm8PFxQXm5uaNGSdjjKlFnZ8+S6VSuLi4wMXFpRHCYYwxzeKnz4wxVgUnRcYYq4KTImOMVcFJkTHGqqh3Urx58yaOHz8uvNStzMx8jDHW1NVrPEVPT0/Y29tj5MiRuH//PgBg5syZ+OSTT1QeIGOMqVOdk+LChQuhpaWFu3fvwsDAQFjv7e2NiIgIlQbHGGPqVuf3FE+cOIHjx4/j5ZdfFq23s7PDnTt3VBYYY4xpQp2vFAsLC0VXiJWys7Ohq6urkqAYY0xT6pwUX331Vfzwww/CskQigVwux7p16/D666+rNDjGGFO3On99XrduHYYOHYrLly+jrKwMixcvxo0bN5CdnY3z5883RoyMMaY2db5SdHR0xB9//IFXXnkFo0ePRmFhIcaNG4fExER07dq1MWJkjDG1qfOVIgAYGxtj6dKlqo6FMcY0rl5JsaSkBNeuXcODBw8gl8tFZaNGjVJJYIwxpgl1TooRERGYOnUqHj16pFAmkUhQUVGhksAYY0wT6nxPcf78+ZgwYQLu378PuVwu+nBCZIw1d3VOillZWfDz84OFhUVjxMMYYxpV56Q4fvx4REdHN0IojDGmeXW+pxgaGooJEybg7Nmz6N27N7S1tUXlH330kcqCY4wxdatzUty9ezdOnDgBPT09REdHQyKRCGUSiYSTImOsWatzUly6dClWrlyJJUuWQCrlMWoZYy1LnbNaWVkZvL29OSEyxlqkOmc2Hx8f7N27tzFiYYwxjavz1+eKigqsW7cOx48fh5OTk8KDlg0bNqgsOMYYU7c6Xylev34drq6ukEqlSE5ORmJiovBJSkqq077OnDmDt99+Gx07doREIsGhQ4dE5USE5cuXw8rKCvr6+vD09MSff/4pqpOdnY3JkydDJpPBxMQEM2fOxJMnT0R1rl27hldffRV6enro1KkT1q1bpxDL/v370b17d+jp6aF37944evRondrCGGsZ6nylGBUVpbKDFxYWwtnZGTNmzMC4ceMUytetW4dNmzZh586d6Ny5MwIDA+Hl5YWUlBTo6ekBACZPnoz79+8jMjIS5eXlmD59OmbPno2ff/4ZAJCfn49hw4bB09MT33zzDa5fv44ZM2bAxMQEs2fPBgBcuHABkyZNQnBwMN566y38/PPPGDNmDK5cuQJHR0eVtZcx1gxQEwGADh48KCzL5XKytLSk9evXC+tyc3NJV1eXdu/eTUREKSkpBIAuXbok1Dl27BhJJBK6d+8eERFt2bKFTE1NqbS0VKjz6aefkoODg7D87rvv0ptvvimKp3///vTBBx/UGG9JSQnl5eUJn4yMDAJAeXl5L2xrQkICAaCEhIQX1m0Mmj6+KjSFNjSFGJjy8vLylDpHlbpSHDduHMLDwyGTyaq9oqvqf/7nfxqUpCulp6cjMzMTnp6ewjpjY2P0798fsbGxmDhxImJjY2FiYoK+ffsKdTw9PSGVShEXF4exY8ciNjYWr732GnR0dIQ6Xl5e+O9//4ucnByYmpoiNjYWfn5+ouN7eXkpfJ2vKjg4GCtXrlRJWxljTYdS9xSNjY2Fl7SNjY1r/ahKZmYmACj8xtrCwkIoy8zMRIcOHUTlWlpaaNeunahOdfuoeoya6lSWVycgIAB5eXnCJyMjo65NbFKOHj2KPn36wMXFBY6Ojti5cycAYM2aNXBwcIBUKq32nu/nn38Oe3t79O7dWzQdxfTp02Fvbw9nZ2cMGjQIly5dUmdzGKs3pa4Ud+zYgVWrVmHRokXYsWNHY8fULOjq6raYibqICFOmTEF0dDScnJxw+/ZtdO/eHePGjYOnpycmTpyIGTNmKGy3adMmXLt2DcnJydDR0RH9ERk7dizCwsKgpaWFw4cPY8KECbh9+7YaW8VY/Sj99HnlypUKT3Ubk6WlJYBno/JUlZWVJZRZWlriwYMHovKnT58iOztbVKe6fVQ9Rk11KstbA4lEgtzcXADPHk6ZmZlBV1cX7u7u6NKlS7XbrF+/HmvXrhVuTVTtr1GjRkFL69nf3AEDBuDevXt4+vRp4zaCMRVQOikSUWPGoaBz586wtLTEqVOnhHX5+fmIi4uDh4cHAMDDwwO5ublISEgQ6pw+fRpyuRz9+/cX6pw5cwbl5eVCncjISDg4OMDU1FSoU/U4lXUqj9PSSSQS7N27F+PGjYONjQ1eeeUV7Ny5U3Qf9nn5+fnIysrCr7/+iv79+6N///41vtQfEhKCkSNHCkmSsSZN2Sc3EomEHjx40LDHP88pKCigxMRESkxMJAC0YcMGSkxMpDt37hAR0dq1a8nExIR+/fVXunbtGo0ePZo6d+5MxcXFwj6GDx9Orq6uFBcXR+fOnSM7OzuaNGmSUJ6bm0sWFhb073//m5KTk2nPnj1kYGBA3377rVDn/PnzpKWlRV988QWlpqbSihUrSFtbm65fv650W5R9skWk+aeWzx+/vLycBg8eTDExMUREFB8fT5aWlvTw4UNhm8GDB4veDnj8+DEBoJUrVxIRUXp6OllZWVFSUpLoWD/++CPZ29tTZmZmo7ZBE5pCDEx5yp6jdUqKJiYmZGpqWuunLqKiogiAwsfHx4eInr2WExgYSBYWFqSrq0tDhw6ltLQ00T4eP35MkyZNIiMjI5LJZDR9+nQqKCgQ1bl69Sq98sorpKurSy+99BKtXbtWIZZ9+/aRvb096ejoUK9evejIkSN1aktzToqXLl0iOzs7UZ2+ffvSiRMnhOXnkyIRkZGREd26dUtYHj9+PIWFhQnLe/bsoW7dugl/5BqzDZrQFGJgylPpKzmVVq5cqdInzEOGDKn1a7lEIsGqVauwatWqGuu0a9dOeFG7Jk5OTjh79mytdSZMmIAJEybUHnAL1alTJ9y/fx+pqano0aMHbt68iVu3bsHBwaHW7SZNmoSIiAjMmzcP2dnZiI+Ph7+/PwBg3759WLZsGU6ePAlra2t1NIMxlahTUpw4caLCKzCs+bOwsMB3332Hd999F1KpFHK5HKGhobC2tsbq1avxzTff4OHDh0hOToavry8SExPRvn17BAcHY/r06diyZQsA4NNPP4W7uzuAZ780srS0xOjRo4XjnDp1CmZmZhppI2PKUjopVh1MlrUMqampwr8dHByEdxMrXblyBSNHjsTIkSNF6zMyMoT3Mj///HOFbQAgLi5O4Xh37tzBnTt3hGVzc3O+imRNjtJJsbavuax5uX//PgBgypQpGo3DwMAAqampnBhZk6J0Unx+0nvWfFW+jxgUFARra2vMmzcPXbt2RWhoKAwNDUV1CwsL4evri1u3bmHLli3VDpCxbds2bN26FXPnzsX777+vUJ6cnKxwjNTUVEyZMgWPHj3ipMiaFH5xrBWTy+WYP38+nJ2dERERgbZt24rKCwoKMHz4cNy+fRunT58W7hdWtXr1amzduhVBQUFYtmyZQnl8fHytx2CsqeE5BVqx4OBgODo61poQk5OTERkZWWNCDAwMrDUhvvHGGzUeg7GmiJNiK9apUyeNJcTCwkLVNoYxFeGk2IotXrxYIwmxoKAAvr6+qm0MYyrCSbEV09fXFy2rKyEOHz4ct27dUm1jGFMRTooMgHoTYnJysvDCN2NNDT99ZmpPiJGRkTxiDmuy+EqxldNEQqzuGIw1FZwUW7Hi4mJOiIw9h7/DtGLr1q1DVlYWJ0TGquCk2IplZGQgJiaGEyJjVfDX51YsICBAYwlx27ZtqmsIYyrESbEV69q1q8I6dSTEyt9LM9YUcVJkAnUlxMDAQMydO7fR2sFYQ3BSZADUmxCDgoKqHWKMsaaAkyJTe0Ks7hiMNRWcFFs5ToiMifErOa3YoUOHcODAAU6IjFXBV4qtGCdExhRxUmzFxo8fr7GEmJycrLqGaNi4ceMgkUhEn/nz59e6zdmzZyGVSkXbSKXSF85P3hSVlJSge/fuKumDJtGHxFQiLy+PAFBeXt4L6yYkJBAASkhIUENkinbt2kUAaNeuXQplcXFxJJPJaODAgZSfn69Qnp+fTwMHDiSZTEZxcXHV7j8oKIgAUFBQULXlcXFxZGho2KA+0HQfVo3h+++/J6lUSgCEj0QiobNnz1a7XVFREdnZ2YnqA6APP/xQzS1QnfPnz6ukDxqzD5U9RzkpqkhLSIrqSogymYycnJxaTFJMSEigBQsWKJyg9vb2VFxcrLCdv7+/Ql1bW1sqKCjQQCtUp6F90LZt20btQ06Katbck6I6E+LAgQPpzJkzLSopFhYWUpcuXRRO1MWLF4u2iY+PpzZt2ijUO3HihIZaoToN7YPffvutUfuQk6KaNeekqO6EmJ+f3+A+0HQfVhfD6dOnSSKRiE7UNm3a0KVLl4iIqKysjBwdHRVO5hkzZmisDarW0D5ozD7kpKhmzTUpaiIhEjW8DzTdhzXF8MEHHyicsE5OTlRWVkYrVqxQKOvYsSPl5uZqrA2NoaF90Fh9yElRzZpjUly5cqVGEiJRy02K+fn51KlTJ4UTd8qUKaStrV3tV8aWpqF90Fh9yElRzZpjUtTT09NIQiRquUmRiOjYsWMKJ251n0mTJmko8sbX0D5ojD7kpKhmzTEp2tnZaSQhElGLe9DyPB8fn1pP5g4dOtDDhw81ELX6NLQPVN2HnBTVrDkmxbCwMIUydSTE/Pz8FvdKzvOys7PJysqqxhN67969GohYvRraB6ruQ2XPUf5FSyumr68vWlbnzH63bt1SbWOaGFNTUwwZMqTaMkNDQ7zxxhvqDUgDGtoHmupDTooMgPqnOt2yZUujtaUpiIqKwp49e6otKywshJ+fn5ojUr+G9oHG+rBO15+sRs3x63Ple4rq+spc9Rgt+UFLTS8xP/+JiIjQUOSNr6F90Bh9yF+fmVLUfYXYGmb2++yzz/DXX3+J1mlpKY7SN3v2bBQUFKgrLLVqaB9otA/rlP5ZjZrjlWJYWJjarxArtdQrxQsXLlQ7MMKJEyfI3t5e4Upn7ty5Gou/sTS0DxqrD/nps5o1x6RoZ2enkYRI1DKTYklJCXXv3l3hpPX19SUionPnzlV7skdHR2usDarW0D5ozD7kpKhmzTEp6unpaSQhErXMpBgQEKBwMtvY2IhGbqluJJlu3bpRUVGRppqhUg3tg8bsQ06K9RQaGko2Njakq6tL7u7uNSaN5zXHpLhy5cpqyxs7IRIRzZ07t0UlxYSEBNLS0lI4WZ8fuaWwsJC6du2qUM/Pz09DrVCdhvbB5MmTG7UPOSnWw549e0hHR4e+//57unHjBs2aNYtMTEwoKyvrhds2x6RY3SCz6kiIlcdoKUkxLi6OnJ2dFU7SmkZuiYqKUhgJRiqV0sWLF9XcAtUpLy9vcB9U91FlH3JSrAd3d3fRyL0VFRXUsWNHCg4OfuG2LSEpqjMhtqQrxTlz5iiczFZWVpSTk1PjtvPmzVPYpmfPnlRaWqq+BqjQqlWrVNIHjdmHyp6jPJvf/yorK0NCQgICAgKEdVKpFJ6enoiNjVWoX1paitLSUmE5Ly8PAJCfn//CYz158gQAkJCQIPxbnVJTU4X/PXPmDADghx9+wPbt2zFz5ky89tprwvqq2/j5+aFz584IDAxEYmKiqLyoqAiLFi1Ceno6NmzYgJKSEoV9VD2Gq6srgGd9oUyfPU/TfQgAaWlpAIDt27crlH355ZeQSqU1tm3p0qU4fPgw7t69K6xLSUnB0qVLERgY2DgBN5Lff/8dq1evVlhfnz5o6Pa19WHlfoio9gYp8UegVbh37x4BoAsXLojW+/v7k7u7u0L96sZ14w9/+NP0PxkZGbXmAr5SrKeAgADRz4zkcjmys7NhZmYGiUSiwcheLD8/H506dUJGRgZkMpmmw2m2uB8bTp19SEQoKChAx44da63HSfF/mZubo02bNsjKyhKtz8rKgqWlpUJ9XV1d6OrqitaZmJg0ZogqJ5PJ+GRWAe7HhlNXHxobG7+wDv/M73/p6OjAzc0Np06dEtbJ5XKcOnUKHh4eGoyMMaZOfKVYhZ+fH3x8fNC3b1+4u7vjq6++QmFhIaZPn67p0BhjasJJsQpvb288fPgQy5cvR2ZmJlxcXBAREQELCwtNh6ZSurq6WLFihcLXf1Y33I8N1xT7UEL0oufTjDHWevA9RcYYq4KTImOMVcFJkTHGquCkyBhjVXBSbEXOnDmDt99+Gx07doREIsGhQ4c0HVKT96I+IyIsX74cVlZW0NfXh6enJ/7880/NBNtEqKLPsrOzMXnyZMhkMpiYmGDmzJlq+407J8VWpLCwEM7Ozti8ebOmQ2k2XtRn69atw6ZNm/DNN98gLi4OhoaG8PLyQklJiZojbTpU0WeTJ0/GjRs3EBkZicOHD+PMmTOYPXu2ehqgqgEVWPMCgA4ePKjpMJqV5/tMLpeTpaUlrV+/XliXm5tLurq6tHv3bg1E2PTUp89SUlIIAF26dEmoc+zYMZJIJHTv3r1Gj5mvFBmrp/T0dGRmZsLT01NYZ2xsjP79+1c73BxTrs9iY2NhYmKCvn37CnU8PT0hlUoRFxfX6DFyUmSsnjIzMwFA4RdPFhYWQhkTU6bPMjMz0aFDB1G5lpYW2rVrp5Z+5aTIGGNVcFJkrJ4qh5RTdrg5plyfWVpa4sGDB6Lyp0+fIjs7Wy39ykmRsXrq3LkzLC0tRcPN5efnIy4ujoebq4Eyfebh4YHc3FwkJCQIdU6fPg25XI7+/fs3eow8Sk4r8uTJE9y8eVNYTk9PR1JSEtq1awdra2sNRtZ0vajPPv74Y6xevRp2dnbC/DUdO3bEmDFjNBe0hjW0z3r06IHhw4dj1qxZ+Oabb1BeXg5fX19MnDjxhaNmq0SjP99mTUZUVFS1c1b4+PhoOrQm60V9JpfLKTAwkCwsLEhXV5eGDh1KaWlpmg1aw1TRZ48fP6ZJkyaRkZERyWQymj59OhUUFKglfh46jDHGquB7iowxVgUnRcYYq4KTImOMVcFJkTHGquCkyBhjVXBSZIyxKjgpMsZYFZwUGWOsCk6KrFkYMmQIPv7443pt+/nnn8PFxaXWOtOmTXvhT/Oio6MhkUiQm5tb5xi2b9+OYcOG1Xk7ALC1tcVXX31Vr22VUVZWBltbW1y+fLnRjtGccFJkSpk2bRokEonwMTMzw/Dhw3Ht2jVNh/ZCixYtEg1AoIyGJOHnlZSUIDAwECtWrBCtz8/PR2BgIHr16gV9fX2YmZmhX79+WLduHXJyclRybGXo6Ohg0aJF+PTTT9V2zKaMkyJT2vDhw3H//n3cv38fp06dgpaWFt566y1Nh/VCRkZGMDMz09jxDxw4AJlMhkGDBgnrsrOzMWDAAOzYsQOLFi1CXFwcrly5gv/85z9ITEzEzz//rNYYJ0+ejHPnzuHGjRtqPW5TxEmRKU1XVxeWlpawtLSEi4sLlixZgoyMDDx8+FCo8+mnn8Le3h4GBgbo0qULAgMDUV5eLpRXfpX98ccfYWtrC2NjY0ycOBEFBQVCncLCQkydOhVGRkawsrLCl19+KYojNDQUjo6OwvKhQ4cgkUjwzTffCOs8PT2xbNky0TErVVRUwM/PDyYmJjAzM8PixYtRdQiAadOmISYmBiEhIcKV8e3bt4XyhIQE9O3bFwYGBhg4cCDS0tJq7bc9e/bg7bffFq377LPPcPfuXcTHx2P69OlwcnKCjY0Nhg0bht27d2PevHmi+gUFBZg0aRIMDQ3x0ksvKUwKJZFIsHXrVowYMQL6+vro0qULDhw4IJSXlZXB19cXVlZW0NPTg42NDYKDg4VyU1NTDBo0CHv27Km1La0BJ0VWL0+ePMGuXbvQrVs30VVY27ZtER4ejpSUFISEhCAsLAwbN24UbXvr1i0cOnQIhw8fxuHDhxETE4O1a9cK5f7+/oiJicGvv/6KEydOIDo6GleuXBHKBw8ejJSUFCEZx8TEwNzcHNHR0QCA8vJyxMbGYsiQIdXG/uWXXyI8PBzff/89zp07h+zsbBw8eFAoDwkJgYeHB2bNmiVcGXfq1EkoX7p0Kb788ktcvnwZWlpamDFjRq19de7cOdF8I3K5HHv37sWUKVNqHApLIpGIltevXw9nZ2ckJiZiyZIlWLBgASIjI0V1AgMD8c477+Dq1auYPHkyJk6ciNTUVADApk2b8Ntvv2Hfvn1IS0vDTz/9BFtbW9H27u7uOHv2bK1taRXUMhYPa/Z8fHyoTZs2ZGhoSIaGhgSArKysKCEhodbt1q9fT25ubsLyihUryMDAgPLz84V1/v7+1L9/fyIiKigoIB0dHdq3b59Q/vjxY9LX16cFCxYQ0bOhp8zMzGj//v1EROTi4kLBwcFkaWlJRETnzp0jbW1tKiwsFI7p7Ows7M/KyorWrVsnLJeXl9PLL79Mo0ePFtYNHjxYOF6lyiGxTp48Kaw7cuQIAaDi4uJq25+Tk0MA6MyZM8K6zMxMAkAbNmwQ1e3Tp4/QvxMnThTW29jY0PDhw0V1vb29acSIEcIyAJozZ46oTv/+/Wnu3LlERDR//nz617/+RXK5vNo4iYhCQkLI1ta2xvLWgq8UmdJef/11JCUlISkpCfHx8fDy8sKIESNw584doc7evXsxaNAgWFpawsjICMuWLcPdu3dF+7G1tUXbtm2FZSsrK2H4+Vu3bqGsrEw0wnK7du3g4OAgLEskErz22muIjo5Gbm4uUlJSMG/ePJSWluL3339HTEwM+vXrBwMDA4U25OXl4f79+6L9a2lpia7kXsTJyUkUOwCF4fMrFRcXAwD09PReuN+DBw8iKSkJXl5ewnaVnh/J28PDQ7gKVKbOtGnTkJSUBAcHB3z00Uc4ceKEwvH19fVRVFT0wjhbOk6KTGmGhobo1q0bunXrhn79+mHbtm0oLCxEWFgYgGdTU06ePBkjR47E4cOHkZiYiKVLl6KsrEy0H21tbdGyRCKBXC6vUyxDhgxBdHQ0zp49C1dXV8hkMiFRxsTEYPDgwQ1rbC2qxl/5Nbem+M3MzCCRSERPk9u3bw8TExOFe5HW1tbo1q2b6A+GqvTp0wfp6ekICgpCcXEx3n33XYwfP15UJzs7G+3bt1f5sZsbToqs3iQSCaRSqXBVc+HCBdjY2GDp0qXo27cv7OzsRFeRyujatSu0tbVF8/vm5OTgjz/+ENWrvK+4f/9+4d7hkCFDcPLkSZw/f77G+4nGxsawsrIS7f/p06ei+UCAZ6+pVFRU1Cn26ujo6KBnz55ISUkR1kmlUrz77rvYtWsX/vnnH6X2c/HiRYXlHj161KmOTCaDt7c3wsLCsHfvXvzyyy/Izs4WypOTk+Hq6qp021oqnqOFKa20tFSYdzcnJwehoaF48uSJ8GTVzs4Od+/exZ49e9CvXz8cOXJE9ABDGUZGRpg5cyb8/f1hZmaGDh06YOnSpZBKxX+/nZycYGpqip9//hmHDx8G8CwpLlq0CBKJRPT6y/MWLFiAtWvXws7ODt27d8eGDRsUXsi2tbVFXFwcbt++DSMjI7Rr165O7ajKy8sL586dE733uGbNGkRHR8Pd3R2rVq1C3759YWhoiGvXriE2Nlb0dB0Azp8/j3Xr1mHMmDGIjIzE/v37ceTIEVGd/fv3o2/fvnjllVfw008/IT4+Htu3bwcAbNiwAVZWVnB1dYVUKsX+/fthaWkJExMTYfuzZ88iKCio3u1sMTR9U5M1Dz4+PqL5Ntq2bUv9+vWjAwcOiOr5+/uTmZkZGRkZkbe3N23cuJGMjY2F8ucfehARbdy4kWxsbITlgoICmjJlChkYGJCFhQWtW7eu2gcfo0ePJi0tLWHujoqKCjI1NaUBAwaI6j1/zPLyclqwYAHJZDIyMTEhPz8/mjp1quhBS1paGg0YMID09fUJAKWnpwsPWnJycoR6iYmJQnlNbty4Qfr6+pSbmytan5ubSwEBAdS9e3fS1dUlfX19cnJyosDAQHr8+LFQz8bGhlauXEkTJkwgAwMDsrS0pJCQENG+ANDmzZvpjTfeIF1dXbK1taW9e/cK5d999x25uLiQoaEhyWQyGjp0KF25ckUov3DhApmYmFBRUVGN7WgteI4WxtRgwoQJ6NOnDwICAhpl/xKJBAcPHqz3LILe3t5wdnbGZ599ptrAmiG+p8iYGqxfvx5GRkaaDqNaZWVl6N27NxYuXKjpUJoEvlJkrAVo6JUi+z/8oIWxFoCvbVSHvz4zxlgVnBQZY6wKToqMMVYFJ0XGGKuCkyJjjFXBSZExxqrgpMgYY1VwUmSMsSr+P85shN2+vznlAAAAAElFTkSuQmCC"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 113
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-20T06:07:14.287335Z",
     "start_time": "2024-02-20T06:07:14.284967Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "81ef17624bb30e4f",
   "outputs": [],
   "execution_count": 76
  },
  {
   "metadata": {},
   "cell_type": "code",
   "source": "",
   "id": "9529eae355e1505a",
   "outputs": [],
   "execution_count": null
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plot-bkg-rdma-in-domain.pdf.ipynb <==
{
 "cells": [
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-20T08:40:42.134251Z",
     "start_time": "2024-02-20T08:40:41.647752Z"
    }
   },
   "cell_type": "code",
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据\n",
    "x_labels = [ '1', '10','100',]\n",
    "rdma_y_values = [ 810.6689,80.24597,8.5041]\n",
    "tcp_y_values = [ 8127.1818,895.4344,718.2888]\n",
    "\n",
    "# plt.rcParams['font.family'] = 'serif'\n",
    "# plt.rcParams['font.serif'] = ['DejaVu Serif', 'Bitstream Vera Serif', 'Computer Modern Roman', 'New Century Schoolbook', 'Century Schoolbook L', 'Utopia', 'ITC Bookman', 'Bookman', 'Nimbus Roman No9 L', 'Times New Roman', 'Times', 'Palatino', 'Charter', 'serif']\n",
    "# 创建图形和轴对象\n",
    "fig, ax = plt.subplots(figsize = (3,2))\n",
    "print(np.arange(len(x_labels)) - 0.2)\n",
    "# 绘制 TCP 数据柱状图（红色）\n",
    "ax.bar(np.arange(len(x_labels)) - 0.2, tcp_y_values, width=0.4, edgecolor='black',color='none', label='TCP')\n",
    "# 绘制 RDMA 数据柱状图（蓝色）\n",
    "ax.bar(np.arange(len(x_labels)) + 0.2, rdma_y_values, width=0.4, edgecolor='black',color='none', label='RDMA',hatch='////')\n",
    "\n",
    "\n",
    "for i,[tcp,rdma] in enumerate(zip(tcp_y_values,rdma_y_values)):\n",
    "    ax.text(i-0.2, tcp, str(round(tcp,1)),ha='center', va='bottom',fontsize='8')\n",
    "    ax.text(i+0.2, rdma, str(round(rdma,1)),ha='center', va='bottom',fontsize='8')\n",
    "\n",
    "\n",
    "# 添加标签和标题\n",
    "ax.set_xlabel('Bandwidth (Gbps)')\n",
    "ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# 设置 x 轴刻度和标签\n",
    "ax.set_xticks(np.arange(len(x_labels)))\n",
    "ax.set_xticklabels(x_labels)\n",
    "\n",
    "# 添加图例\n",
    "ax.legend(fontsize='small',bbox_to_anchor=(0.62, 0.69),frameon=False)\n",
    "plt.yscale('log')\n",
    "ax.set_ylim(0,18000)\n",
    "# ax.legend(fontsize='small')\n",
    "# plt.ylim(0,9000)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\bkg-rdma-in-domain.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n",
    "\n"
   ],
   "id": "initial_id",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.2  0.8  1.8]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\35920\\AppData\\Local\\Temp\\ipykernel_33020\\3442756211.py:36: UserWarning: Attempt to set non-positive ylim on a log-scaled axis will be ignored.\n",
      "  ax.set_ylim(0,18000)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 51
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-19T13:47:43.838208Z",
     "start_time": "2024-02-19T13:47:43.836067Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "81ef17624bb30e4f",
   "outputs": [],
   "execution_count": 26
  },
  {
   "metadata": {},
   "cell_type": "code",
   "source": "",
   "id": "9529eae355e1505a",
   "outputs": [],
   "execution_count": null
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plot-eval-ete-latnecy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-02-25T02:45:20.935235Z",
     "start_time": "2024-02-25T02:45:20.289095Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import random\n",
    "\n",
    "# 数据\n",
    "fedllm_list=[(i*2/1000+56.183)*5  for i in [21716.9363, 22134.2520, 22320.2314,24129.5087, 22227.7641]]\n",
    "fedrdma_e_list=[(i*2/1000+56.183)*5 for i in [6002.4707, 6046.2594, 6046.8013, 5969.1119, 5985.3157]]\n",
    "fedrdma_list=[(i*2/1000+56.183)*5  for i in [9783.4084, 9619.1792, 9723.7679, 9523.4496, 9564.2554]]\n",
    "fedllm=sum(fedllm_list)/len(fedllm_list)\n",
    "fedrdma=sum(fedrdma_list)/len(fedrdma_list)\n",
    "fedrdma_e=sum(fedrdma_e_list)/len(fedrdma_e_list)\n",
    "x_labels = ['FedLLM', 'FedRDMA', 'FedRDMA-E']\n",
    "# 创建图形和轴对象\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize = (3,2))\n",
    "\n",
    "width=0.6\n",
    "\n",
    "ax1.bar(x_labels, [fedllm,fedrdma,fedrdma_e], width=width,edgecolor='black',color='none', label='Total Time')\n",
    "ax1.errorbar(x_labels,[fedllm,fedrdma,fedrdma_e],yerr=[\n",
    "    [fedllm - min(fedllm_list),\n",
    "     fedrdma - min(fedrdma_list),\n",
    "     fedrdma_e - min(fedrdma_e_list)],\n",
    "    [max(fedllm_list) - fedllm,\n",
    "     max(fedrdma_list)-fedrdma,\n",
    "     max(fedrdma_e_list)-fedrdma_e]],capsize=2.5,capthick=4,color='red')\n",
    "# for i,num in enumerate([fedllm,fedrdma,fedrdma_e]):\n",
    "#     ax1.text(i,num,str(round(num,1)),ha='center',va='bottom')\n",
    "\n",
    "# 添加标签和刻度\n",
    "\n",
    "# ax1.set_xlabel('Method')\n",
    "ax1.set_ylabel('Time (s)')\n",
    "ax1.set_ylim(0,600)\n",
    "# ax1.tick_params(axis='y')\n",
    "\n",
    "# 添加图例\n",
    "fig.legend(loc='center left', bbox_to_anchor=(0.45, 0.8),fontsize='medium',frameon=False)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\eval_ete_latency.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 1
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-19T13:34:21.451557Z",
     "start_time": "2024-02-19T13:34:21.448663Z"
    }
   },
   "cell_type": "code",
   "source": "    ",
   "id": "e90d0785575d5c17",
   "outputs": [],
   "execution_count": 99
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "93aece5b000f4cdc"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plot-eval-transfer-latnecy.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-02-25T02:46:21.589005Z",
     "start_time": "2024-02-25T02:46:21.452706Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "# 数据\n",
    "fedllm_list=[i*2/1000*5  for i in [21716.9363, 22134.2520, 22320.2314,24129.5087, 22227.7641]]\n",
    "fedrdma_e_list=[i*2/1000*5 for i in [6002.4707, 6046.2594, 6046.8013, 5969.1119, 5985.3157]]\n",
    "fedrdma_list=[i*2/1000*5  for i in [9783.4084, 9619.1792, 9723.7679, 9523.4496, 9564.2554]]\n",
    "print([min(fedllm_list),min(fedrdma_list),min(fedrdma_e_list)])\n",
    "print([max(fedllm_list),max(fedrdma_list),max(fedrdma_e_list)])\n",
    "\n",
    "fedllm_var=np.var(fedllm_list)\n",
    "fedrdma_var=np.var(fedrdma_list)\n",
    "fedrdma_e_var=np.var(fedrdma_e_list)\n",
    "\n",
    "\n",
    "print([fedllm_var,fedrdma_var,fedrdma_e_var])\n",
    "fedllm=sum(fedllm_list)/len(fedllm_list)\n",
    "fedrdma=sum(fedrdma_list)/len(fedrdma_list)\n",
    "fedrdma_e=sum(fedrdma_e_list)/len(fedrdma_e_list)\n",
    "x_labels = ['FedLLM', 'FedRDMA', 'FedRDMA-E']\n",
    "# 创建图形和轴对象\n",
    "\n",
    "fig, ax1 = plt.subplots(figsize = (3,2))\n",
    "print([fedllm - min(fedllm_list),\n",
    "     fedrdma - min(fedrdma_list),\n",
    "     fedrdma_e - min(fedrdma_e_list)],\n",
    "    [max(fedllm_list) - fedllm,\n",
    "     max(fedrdma_list)-fedrdma,\n",
    "     max(fedrdma_e_list)-fedrdma_e])\n",
    "\n",
    "width=0.6\n",
    "\n",
    "ax1.bar(x_labels, [fedllm,fedrdma,fedrdma_e],width=width,edgecolor='black',color='none', label='Transfer Time')\n",
    "# ax1.bar(x_labels, [fedllm,fedrdma,fedrdma_e], yerr=[fedllm_var,fedrdma_var,fedrdma_e_var],width=width,edgecolor='black',color='none', label='Total Time',capsize=10)\n",
    "ax1.errorbar(x_labels,[fedllm,fedrdma,fedrdma_e],yerr=[\n",
    "    [fedllm - min(fedllm_list),\n",
    "     fedrdma - min(fedrdma_list),\n",
    "     fedrdma_e - min(fedrdma_e_list)],\n",
    "    [max(fedllm_list) - fedllm,\n",
    "     max(fedrdma_list)-fedrdma,\n",
    "     max(fedrdma_e_list)-fedrdma_e]],capsize=2.5,capthick=4,color='red')\n",
    "# for i,num in enumerate([fedllm,fedrdma,fedrdma_e]):\n",
    "#     ax1.text(i,num,str(round(num,1)),ha='center',va='bottom')\n",
    "\n",
    "# 添加标签和刻度\n",
    "\n",
    "# ax1.set_xlabel('Method')\n",
    "ax1.set_ylabel('Time (s)')\n",
    "ax1.set_ylim(0,300)\n",
    "# ax1.tick_params(axis='y')\n",
    "\n",
    "# 添加图例\n",
    "fig.legend(loc='center left', bbox_to_anchor=(0.4, 0.8),fontsize='medium',frameon=False)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\eval_transfer_latency.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[217.169363, 95.234496, 59.691119]\n",
      "[241.295087, 97.834084, 60.468013]\n",
      "[70.17046888041793, 0.9459647322176025, 0.10013842360879992]\n",
      "[7.888021999999978, 1.1936250000000115, 0.4087990000000019] [16.237702000000013, 1.4059629999999999, 0.36809499999999673]\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 300x200 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 2
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-25T02:46:21.592264Z",
     "start_time": "2024-02-25T02:46:21.590022Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "e90d0785575d5c17",
   "outputs": [],
   "execution_count": 2
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "93aece5b000f4cdc"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plot-eval_diff_rank_transfer_time.ipynb <==
{
 "cells": [
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-20T09:04:39.541247Z",
     "start_time": "2024-02-20T09:04:38.949354Z"
    }
   },
   "cell_type": "code",
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# 数据\n",
    "x_labels = ['1','2','4','8','16','32','64','128','256','512','1024']\n",
    "x_labels = ['4','8','16','32','64','128','256','512','1024']\n",
    "rdma_y_values_list = [\n",
    "    # [24.12, 23.92, 24.21, 24.22, 24.03],\n",
    "    # [24.08, 23.97, 24.26, 24.26, 23.95],\n",
    "    [24.05, 24.04, 24.13, 24.08, 23.98],\n",
    "    [48.34, 48.15, 48.51, 48.36, 47.84],\n",
    "    [72.57, 71.72, 72.57, 72.22, 72.21],\n",
    "    [96.22, 95.73, 96.83, 96.31, 96.11],\n",
    "    [144.09, 143.98, 145.15, 144.53, 143.37],\n",
    "    [241.18, 239.91, 242.65, 242.57, 238.98],\n",
    "    [459.21, 456.2, 460.59, 458.16, 457.19],\n",
    "    [893.81, 884.37, 896.15, 891.38, 889.57],\n",
    "    [1759.7, 1753.57, 1771.58, 1765.08, 1747.24]\n",
    "]\n",
    "tcp_y_values_list = [\n",
    "    # [121.57, 101.84, 101.82, 101.81, 102.12],\n",
    "    # [122.20, 122.69, 121.98, 122.14, 123.48],\n",
    "    [143.09, 142.60, 142.94, 143.86, 143.34],\n",
    "    [184.25, 164.40, 164.30, 164.21, 165.05],\n",
    "    [265.65, 206.34, 223.11, 224.79, 223.91],\n",
    "    [286.98, 309.17, 391.44, 509.78, 490.38],\n",
    "    [486.87, 572.95, 553.92, 532.99, 532.16],\n",
    "    [732.37, 1206.79, 1172.15,1123.14,1005.21],\n",
    "    [2024.36, 2483.32, 2261.59, 2082.60, 1931.06],\n",
    "    [2578.65, 2892.28, 3160.26, 2787.93, 3254.44],\n",
    "    [7213.36, 6514.09, 5865.55, 6110.73, 6711.08]\n",
    "]\n",
    "size_y_values=[1.13,2.25,4.5,9,18,36,72,144,288]\n",
    "rdma_y_values=[sum(i)/len(i)*2 for i in rdma_y_values_list]\n",
    "tcp_y_values=[sum(i)/len(i)*2 for i in tcp_y_values_list]\n",
    "print(rdma_y_values,tcp_y_values)\n",
    "\n",
    "# plt.rcParams['font.family'] = 'serif'\n",
    "# plt.rcParams['font.serif'] = ['DejaVu Serif', 'Bitstream Vera Serif', 'Computer Modern Roman', 'New Century Schoolbook', 'Century Schoolbook L', 'Utopia', 'ITC Bookman', 'Bookman', 'Nimbus Roman No9 L', 'Times New Roman', 'Times', 'Palatino', 'Charter', 'serif']\n",
    "# 创建图形和轴对象\n",
    "fig, ax = plt.subplots(figsize = (5,2.5))\n",
    "# 绘制 TCP 数据柱状图（红色）\n",
    "ax.bar(np.arange(len(x_labels)) - 0.2, tcp_y_values, width=0.4, edgecolor='black',color='none', label='TCP')\n",
    "# 绘制 RDMA 数据柱状图（蓝色）\n",
    "ax.bar(np.arange(len(x_labels)) + 0.2, rdma_y_values, width=0.4, edgecolor='black',color='none', label='RDMA',hatch='////')\n",
    "ax2=ax.twinx()\n",
    "# ax2.set_yscale('log')\n",
    "ax2.plot(x_labels, size_y_values, color='red', marker='o',label='Lora Model Size')\n",
    "ax2.set_ylabel('Lora Model Size (MB)',color='red')\n",
    "ax2.tick_params(axis='y',labelcolor='red')\n",
    "\n",
    "for i,[tcp,rdma] in enumerate(zip(tcp_y_values,rdma_y_values)):\n",
    "    ax.text(i-0.2, tcp, str(round(tcp)),ha='center', va='bottom',fontsize='7')\n",
    "    ax.text(i+0.2, rdma, str(round(rdma)),ha='center', va='bottom',fontsize='7')\n",
    "    \n",
    "# 添加标签和标题\n",
    "ax.set_xlabel('Lora Rank')\n",
    "ax.set_ylabel('Time (ms)')\n",
    "\n",
    "# 设置 x 轴刻度和标签\n",
    "ax.set_xticks(np.arange(len(x_labels)))\n",
    "ax.set_xticklabels(x_labels)\n",
    "\n",
    "# 添加图例\n",
    "# ax.legend(fontsize='small',bbox_to_anchor=(0.62, 0.69),frameon=False)\n",
    "ax.set_yscale('log')\n",
    "ax.set_ylim(0,20000)\n",
    "# ax.legend(fontsize='small')\n",
    "# plt.ylim(0,9000)\n",
    "fig.legend(loc='center left', bbox_to_anchor=(0.15, 0.7),fontsize='small',frameon=False)\n",
    "\n",
    "# 显示图形\n",
    "\n",
    "plt.savefig(r\"D:\\FATE-RDMA论文\\FedRDMA\\figs\\eval_diff_rank_transfer_time.pdf\", bbox_inches='tight', pad_inches=0)\n",
    "plt.show()\n",
    "\n"
   ],
   "id": "initial_id",
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[48.112, 96.48, 144.516, 192.48, 288.448, 482.116, 916.54, 1782.1119999999999, 3518.868] [286.332, 336.884, 457.52, 795.1, 1071.556, 2095.864, 4313.1720000000005, 5869.424000000001, 12965.923999999999]\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\35920\\AppData\\Local\\Temp\\ipykernel_36108\\967526993.py:67: UserWarning: Attempt to set non-positive ylim on a log-scaled axis will be ignored.\n",
      "  ax.set_ylim(0,20000)\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 500x250 with 2 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 3
  },
  {
   "metadata": {
    "ExecuteTime": {
     "end_time": "2024-02-19T13:47:43.838208Z",
     "start_time": "2024-02-19T13:47:43.836067Z"
    }
   },
   "cell_type": "code",
   "source": "",
   "id": "81ef17624bb30e4f",
   "outputs": [],
   "execution_count": 26
  },
  {
   "metadata": {},
   "cell_type": "code",
   "source": "",
   "id": "9529eae355e1505a",
   "outputs": [],
   "execution_count": null
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> drawings/plt-test.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "id": "initial_id",
   "metadata": {
    "collapsed": true,
    "ExecuteTime": {
     "end_time": "2024-02-20T06:06:36.584856Z",
     "start_time": "2024-02-20T06:06:36.496779Z"
    }
   },
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# 创建图形和轴对象\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "# 绘制柱状图\n",
    "ax.bar([1, 2, 3], [10, 20, 30], label='Data')\n",
    "\n",
    "# 添加 X 图标作为图例\n",
    "ax.text(1, 25, 'X', fontsize=12, color='black', ha='center', va='center')\n",
    "ax.text(1.2, 25, 'Unavailable', fontsize=10, color='black', ha='left', va='center')\n",
    "\n",
    "# 显示图形\n",
    "plt.show()"
   ],
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ],
      "image/png": "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"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "execution_count": 4
  },
  {
   "metadata": {},
   "cell_type": "code",
   "outputs": [],
   "execution_count": null,
   "source": "",
   "id": "7b5a0f24cc919603"
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push


==> test.js <==
function calculateDaysBetweenDates(begin, end) {
